Unified Form Language: A domain-specific language for weak formulations of partial differential equations

We present the Unified Form Language (UFL), which is a domain-specific language for representing weak formulations of partial differential equations with a view to numerical approximation. Features of UFL include support for variational forms and functionals, automatic differentiation of forms and expressions, arbitrary function space hierarchies for multi-field problems, general differential operators and flexible tensor algebra. With these features, UFL has been used to effortlessly express finite element methods for complex systems of partial differential equations in near-mathematical notation, resulting in compact, intuitive and readable programs. We present in this work the language and its construction. An implementation of UFL is freely available as an open-source software library. The library generates abstract syntax tree representations of variational problems, which are used by other software libraries to generate concrete low-level implementations. Some application examples are presented and libraries that support UFL are highlighted.

==> snippets/multifunction.py <==
from ufl import triangle
from ufl.algorithms import MultiFunction
class ExampleAlgorithm(MultiFunction):
    def terminal(self, e):  return "unhandled terminal type"
    def zero(self, e):      return repr(e)
E = ExampleAlgorithm()
print E(triangle.n)   # Prints "unhandled terminal type"
print E(0*triangle.n) # Prints "Zero((2,), (), {})"


==> snippets/notation.py <==

from ufl import *
from ufl.classes import Operator, Terminal

def E_T(e):
    print "visiting terminal", e
    return "terminal(%s)" % e

def E_O(e, vs):
    print "visiting operator", e
    return "operator(%s, %s)" % (e._uflclass.__name__, vs)

def E(e, vs):
    print "visiting expression with %d children" % (len(vs),)
    if isinstance(e, Terminal):
        assert not vs
        return E_T(e)
    elif isinstance(e, Operator):
        assert vs
        return E_O(e, vs)
    assert False

def R(E, e, pre=()):
    return (E(e) if type(e) in pre else
            E(e, tuple(R(E, eop) for eop in e.operands())))

x = triangle.x
n = triangle.n
print R(E, x[0]*n[1])

"""
v = E_T(e)
v = E_O(e, vs)

E(e, vs) = { E_T(e) if terminal,
             E_O(e, vs) otherwise }

E_R(e) = E(e, <E_R(e_j)>_j)

"""


==> snippets/products.py <==
"""
This made up code shows a mix of tensor valued expressions,
fixed indexing, slicing, free indexing with repeates summation.
Note how it is not a problem to have tensor valued expressions
with free indices, but it may still be a good idea to avoid
if you want to make the expressions easy to follow.
"""

from ufl import *
x = triangle.x

C = outer(x,x,x)
print C.shape(), C.free_indices()

b = C[:,i,0]
print b.shape(), b.free_indices()

y = b * x[i]
print y.shape(), y.free_indices()

e = dot(y, x)
print e.shape(), e.free_indices()


==> snippets/reusetransformer.py <==
from ufl.algorithms import ReuseTransformer

class Replacer(ReuseTransformer):
    def __init__(self, mapping):
        ReuseTransformer.__init__(self)
        self._mapping = mapping # A Python dict
    def terminal(self, e):
        return self._mapping.get(e, e)


==> snippets/transformer.py <==
from ufl import triangle
from ufl.algorithms import Transformer
class ExampleAlgorithm(Transformer):
    def cell_volume(self, e):        return 0.5
    def scalar_value(self, e):       return float(e)
    def product(self, e, *values):   return values[0] * values[1]
    def division(self, e, *values):  return values[0] / values[1]
E = ExampleAlgorithm()
print E.visit(3 * triangle.volume / 2) # Prints 0.75

